Evolutionary Feature Engineering for Structured Data

Large language models are increasingly used as open-ended search operators in evolutionary optimization. We introduce Evolutionary Feature Engineering (EFE), a framework for using LLM-based evolution to discover preprocessing transformations for structured data. EFE represents transformations as Python programs with a standardized fit/transform interface, allowing them to be inserted directly into existing machine learning pipelines. During evolution, candidate programs are refined using dataset context, summary statistics, and downstream performance feedback on validation set. We instantiate EFE in two settings. For time-series forecasting, EFE-Time learns invertible, dataset-specific normalizations that improve off-the-shelf time-series foundation models. It reduces forecasting errors (MASE, WQL, MAE) 3% or more when averaged across datasets and improvements are as much as 19% on the COVID-Deaths dataset. Notably, these improvements occur with recent TSFMs such as Chronos-2. For tabular prediction, EFE-Tab evolves compact feature programs that add useful interpretable features and remove redundant ones, improving or matching existing LLM-based feature-engineering methods. We found EFE-Tab to be particularly effective on classical decision trees, where small sets of evolved features yield competitive accuracy while preserving interpretability. Overall, EFE demonstrates that LLM-based evolution can improve both accuracy and interpretability when automatically tackling structured data.

==> figures/prompt_example/tabular_coupon/final_program.py <==
"""
Tabular Feature Evolution v2 -- Evolved Feature Program (fit/transform)
"""

import numpy as np
import pandas as pd


class FeatureProgram:
    def __init__(self, seed=42):
        self.seed = seed

    # EVOLVE-BLOCK-START
    def fit(self, X, y):
        state = {}
        state['freq_map'] = {'never': 0, 'less1': 1, '1~3': 2, '4~8': 3, 'gt8': 4, 'nan': np.nan}
        state['age_map'] = {'below21': 20, '21': 21, '26': 26, '31': 31, '36': 36, '41': 41, '46': 46, '50plus': 55}
        state['income_map'] = {
            'Less than $12500': 6250, '$12500 - $24999': 18750, '$25000 - $37499': 31250,
            '$37500 - $49999': 43750, '$50000 - $62499': 56250, '$62500 - $74999': 68750,
            '$75000 - $87499': 81250, '$87500 - $99999': 93750, '$100000 or More': 112500
        }
        
        global_mean = float(y.mean())
        state['global_mean'] = global_mean
        state['target_encodings'] = {}
        smooth = 15  # slightly higher smoothing to reduce overfitting

        # Single-column target encodings for USEFUL original columns
        for col in ['coupon', 'occupation', 'destination', 'passenger', 'maritalStatus', 'education']:
            if col in X.columns:
                df_t = pd.DataFrame({'col': X[col].astype(str), 'y': y})
                agg = df_t.groupby('col')['y'].agg(['mean', 'count'])
                state['target_encodings'][col] = {c: (r['mean']*r['count']+global_mean*smooth)/(r['count']+smooth) for c, r in agg.iterrows()}

        # Interaction target encodings -- proven combinations from Program 1 + coupon_x_age
        interactions = [
            ('coupon_x_expiration', 'coupon', 'expiration'),
            ('coupon_x_time', 'coupon', 'time'),
            ('coupon_x_destination', 'coupon', 'destination'),
            ('coupon_x_passenger', 'coupon', 'passenger'),
            ('coupon_x_weather', 'coupon', 'weather'),
            ('destination_x_passenger', 'destination', 'passenger'),
        ]
        for name, c1, c2 in interactions:
            key = X[c1].astype(str) + '_' + X[c2].astype(str)
            df_t = pd.DataFrame({'col': key, 'y': y})
            agg = df_t.groupby('col')['y'].agg(['mean', 'count'])
            state['target_encodings'][name] = {c: (r['mean']*r['count']+global_mean*smooth)/(r['count']+smooth) for c, r in agg.iterrows()}

        return state

    def transform(self, X, state):
        df = X.copy()
        fm, am, im = state['freq_map'], state['age_map'], state['income_map']
        gm, te = state['global_mean'], state['target_encodings']

        # Numeric ordinals
        for col in ['Bar', 'CoffeeHouse', 'CarryAway', 'RestaurantLessThan20', 'Restaurant20To50']:
            df[col+'_num'] = df[col].astype(str).map(fm)
        df['age_num'] = df['age'].astype(str).map(am)
        df['income_num'] = df['income'].astype(str).map(im)

        # Matched frequency -- ROOT of decision tree
        cs = df['coupon'].astype(str)
        df['matched_freq'] = np.nan
        for coup, fcol in [('Coffee House','CoffeeHouse_num'),('Bar','Bar_num'),('Carry out & Take away','CarryAway_num'),('Restaurant(<20)','RestaurantLessThan20_num'),('Restaurant(20-50)','Restaurant20To50_num')]:
            mask = cs == coup
            df.loc[mask, 'matched_freq'] = df.loc[mask, fcol]

        # Total frequency (social activity proxy)
        df['total_freq'] = df[['Bar_num','CoffeeHouse_num','CarryAway_num','RestaurantLessThan20_num','Restaurant20To50_num']].sum(axis=1)

        # matched_freq x expiration -- key interaction from tree
        df['expiration_1d'] = (df['expiration'].astype(str) == '1d').astype(int)
        df['matched_freq_x_exp'] = df['matched_freq'].fillna(0) * df['expiration_1d']

        # Single target encodings
        for col in ['coupon','occupation','destination','passenger','maritalStatus','education']:
            if col in te:
                df['te_'+col] = df[col].astype(str).map(te[col]).fillna(gm)

        # Interaction target encodings
        for name, c1, c2 in [('coupon_x_expiration','coupon','expiration'),('coupon_x_time','coupon','time'),
                              ('coupon_x_destination','coupon','destination'),('coupon_x_passenger','coupon','passenger'),
                              ('coupon_x_weather','coupon','weather'),('destination_x_passenger','destination','passenger')]:
            df['te_'+name] = (df[c1].astype(str)+'_'+df[c2].astype(str)).map(te[name]).fillna(gm)

        # Convenience: same direction and short distance
        df['same_dir_short'] = ((df['direction_same'].astype(str)=='1')&(df['toCoupon_GEQ15min'].astype(str)=='0')).astype(int)

        return df
    # EVOLVE-BLOCK-END


def build_feature_program(seed=42):
    return FeatureProgram(seed=seed)


def get_feature_program(seed=42):
    return build_feature_program(seed=seed)
